Consequence-guided clarification: releasing minimum-compliance topology-optimized designs from incomplete specifications

A converged topology optimization can solve the wrong problem when loads, supports, or the domain are underspecified. Assuming defaults, or asking the problem's author about every detail, ignores how much each answer changes the design. We propose consequence-guided clarification (CGC), which bases acceptance on computed mechanical consequences. CGC computes a reference design for each of a finite list of complete specifications, called readings. A design is accepted only if its compliance is at most 5% above the reference at every reading consistent with the answers. Otherwise, CGC asks the question whose worst answer leaves the smallest worst-case excess, and withholds acceptance at its question limit. To save optimizations, the screening variant CGC-S postpones some references until a candidate must be checked. We developed and evaluated both on 36 arXiv-derived tasks, treating each of 134 readings in turn as intended and simulating correct answers. In 26 tasks, the default-reading design failed another reading. Apart from always-asked questions on load direction, sign, and material budget, asking everything took 188 questions; CGC and CGC-S each took 105. The acceptance test supplied most of this saving: applying it to the default design alone took 117. Relative to asking everything, CGC-S requested 4.6 extra reference designs per avoided question, each from two optimization starts, counting optimization time only. References are not certified optima: better ones pushed three accepted cases above tolerance, and finer meshes changed some decisions. Within these limits, the test shows which readings a design covers and which details block acceptance.

==> anc/README.txt <==
Ancillary files for the preprint "Consequence-guided clarification: releasing minimum-compliance topology-optimized designs from incomplete specifications".

supplementary.pdf: Supplementary Information (Sections S1-S14, Tables S1-S20).
Supplementary_File_A_adjudication_Yang.txt: original adjudication record of author A (S. Yang).
Supplementary_File_B_adjudication_Wang.txt: original adjudication record of author B (J. Wang).
Supplementary Section S3 explains the scope of the two records and their reconciliation.

Data and code: https://github.com/nbbllxx0/consequence-guided-clarification


==> anc/Supplementary_File_A_adjudication_Yang.txt <==
shaoliang.txt — full check record for guide/2026-10-22-adjudication-sheet.md
Checked: 2026-10-22 | checked by: shaoliang ____ | Sources: tasks/sources/<arXiv id>/text.txt (local)
Legend: KEEP = retain encoded value; CHANGE = replace with stated value; DROP = remove slot.
[SV] checked against local source text; [SE] adjudicated from sheet-recorded Codex evidence only.

SUMMARY
- 41 tasks: all slots boxed (KEEP/CHANGE/DROP); no DROPs; one missing slot added (L02 volfrac).
- Resolved conflicts: L05 rmin -> 1.5 (Fig. 7 caption "minimum thickness of 1.5" overrides Sec. 4 default 2, "if not explicitly specified"); L07 clamp -> left edge x=-1 (prose "left boundary is clamped"; Gamma_D={0}x(-0.5,0.5) is a formula typo — the 3D analogue uses {-1}); L17 len -> full right edge, uniform 100 MPa (Sec. 4.1 text governs over Fig. 3 short-segment schematic); L19 extent -> half model (180x30 IS the optimized right symmetric half; full beam 360x30); L20 extent -> half-model optimized, full beam 384x64 (Fig. 2B: "Using symmetry, only half of the domain is optimized"; 192x64 = 12,288 design variables) + volume bias b enforces V0 on the prefilter field v-tilde (Eq. 12), cone filter r=2 applied after; L27 ar -> square (100x100 FEs; Fig. 8 is a stretched rendering); L30 filter -> literal density-difference weights w_ei = 2 - |x_i - x_e| (Eq. 6 verbatim, x = element density); L33 support -> four ~8x8 corner patches (~1/5 base width per S17) + 20.25% budget on the designable region; L40 rmin -> 1.5 (Table 1 governs the shown MBB case; Sec. 5.1 says 2.0 — conflict noted); L42 sup -> two corner pins (Fig. 1(a) "Fixed Nodes" only at the two left corners).
- Recurring Codex [material] plane-stress/strain + Poisson items are outside the six encoded groups: no missing-slot action unless constitutive assumptions get encoded. Exceptions where the source states something: L11 (plane stress, Table 3), L17 (plane stress + 1 mm out-of-plane thickness, Sec. 4), L39 (plane stress for KE in Sec. 3.2, per sheet evidence).
- Unchecked surfaces: L37-L45 local re-checks and all 16 exclusion arXiv spot-checks deferred to a later pass; those rows rest on [SE] evidence.

============================================================
TASKS
============================================================

L01 — arXiv:2403.04937 (frame 1, 2-D) L-shaped bracket, Fig. 4  [SV]
  Our slots: arm=0.4/0.5 | load=0.1/0.5/0.9 (right edge) | volfrac=0.4 (mandatory)
  Reconstruction: 64x64; point load as 4-element patch -> OK
  Codex items: [domain_extent] cut 39x39 vs 38x38 — mask "randomly applied ... position randomly assigned along one of the edges" (Dataset); size NOT stated -> keep our reading (arms 25 wide / 39x39 cut).
               [load_position] node (64,12) vs (64,13) — caption: "downward point load applied at the right edge"; no coordinates -> keep (64,12).
               [volume_fraction] V0=0.30*L-region vs 0.20*enclosing square — not stated for this instance (training vf ~ U[0.12,0.5]) -> keep our mandatory fix.
  Disagreements: none on encoded slots; 3 Codex-only items unresolvable from source.
  Boxes: arm KEEP | load KEEP | volfrac KEEP | reconstruction OK
  Missing slot: none. Context: sims per 88-line code, E0=1, Emin=1e-9, nu=0.3, cone filter r=2 px.

L04 — arXiv:2105.04232 (frame 36, 2-D) Michell cantilever, Sec. 4.2  [SV]
  Our slots: c=0.4-0.6 (line load "around mid-height")
  Reconstruction: 60x30 homogenization mesh in source; 120x60 used -> OK
  Codex items: [support_location_extent] left edge vs corner nodes — text defers to Fig. 9(a) -> keep full left edge (schematic); no missing slot.
               [load_position] y=H/2 vs ~0.47H — figure-based -> KEEP centered.
               [load_extent_distribution] L reference: Sec. 4 "force is applied along a line of 1/10 L"; domain 60x30 (2:1), classical Michell span:height=2:1 -> pick B, L = span 2H, loaded length 0.2H (= 6 rows of the 30-row mesh).
               [load_extent_distribution] force distribution — not stated in source -> keep ours (consistent nodal forces, half weights at endpoints).
               [passive_region] r=h_c vs 2h_c — "in a small radius around the load" unquantified -> keep ours.
               [material] nu / plane stress-strain — not stated in source -> outside groups, no action.
  Boxes: c KEEP | reconstruction OK
  Missing slot: none.

L05 — arXiv:1708.07364 (frame 38, 2-D) rectangular cantilever, Fig. 7  [SV]
  Our slots: dir=down (mandatory) | rmin=1.5/2.0
  Reconstruction: point force as 4-element patch -> OK
  Codex items: [material] plane stress vs plane strain (E=1, nu=0.3) — E=1 and nu=0.3 CONFIRMED (Sec. 4); reduction not stated -> outside groups; keep our plane-stress assumption.
  Disagreements: rmin conflict resolved in source: Sec. 4 default "minimal thickness ... set to be 2, ... if not explicitly specified" vs Fig. 7 caption "with a minimum thickness of 1.5".
  Boxes: dir KEEP (mandatory) | rmin CHANGE -> 1.5 (Fig. 7 caption governs) | reconstruction OK
  Missing slot: none.

L07 — arXiv:2511.14623 (frame 43, 2-D) cantilever, Sec. 4.1.1  [SV]
  Our slots: clamp=left_edge/midline | volfrac=0.5 (mandatory)
  Reconstruction: mesh-free in source; 120x60; traction segment (-0.05,0.05) as 6-element patch; vf fixed to 0.5 after asking -> OK
  Codex items: [support_location_extent] left edge x=-1 vs internal line x=0 — text: "the left boundary is clamped on Gamma_D={0}x(-0.5,0.5)"; domain Omega=(-1,1)x(-0.5,0.5); 3D analogue clamps {-1} -> pick A (left edge; {0} is a formula typo).
               [load_extent_distribution] point force at (1,0) vs uniform traction on x=1, -0.05<y<0.05 — text: "a downward point load t=(0,-1)^T is applied to the center of the right boundary on Gamma_N={1}x(-0.05,0.05)"; traction defined over the segment (3D case says "at the point") -> keep our 6-element patch (uniform over segment); "point load" wording loose.
  Boxes: clamp CHANGE -> left edge x=-1 | volfrac KEEP (Sec. 4.1.1: beta=0.5 in 2D cases) | reconstruction OK
  Missing slot: none.

L08 — arXiv:2305.04107 (frame 48, 2-D) cantilever, Table 1 / Sec. 4.1  [SV]
  Our slots: ar=2.5/3.0/3.5
  Reconstruction: common 140x40 grid truncated at x=ar*40; corner point load as 4-element patch -> OK
  Codex items: [domain_extent] height 1/3 mm vs ~1/3.1 mm — Sec. 4.5 "normalize the domain with the longest side = 1mm"; schematic ~3:1 -> pick A (height 1/3 mm).
               [material] plane stress vs plane strain (E=1000, nu=0.3) — E=1000 N/mm^2 and nu=0.3 CONFIRMED (Sec. 4.5); reduction not stated -> outside groups; keep ours.
  Boxes: ar KEEP (3.0) | reconstruction OK
  Missing slot: none.

L09 — arXiv:2605.02158 (frame 49, 2-D) dataset row 1, Fig. 3  [SV]
  Our slots: sup=0.5/0.75 | load=0.1-0.4 | volfrac=0.4 (mandatory)
  Reconstruction: 64x64 stated; vf fixed to 0.4 after asking; right-edge support full edge -> OK
  Codex items: [load_position] (0,8L/64) vs (0,9L/64) — Sec. 4.1: "A single external load was applied along the edge ... unit magnitude with a direction sampled randomly"; no sample values -> figure-based, keep ours.
               [volume_fraction] f=0.36 vs 0.37 — "f was randomly sampled from a uniform distribution in the range 0.3 to 0.5"; Fig. 3 reports error, not target -> keep our mandatory 0.4.
               [material] nu / plane stress-strain / Emin-E0 — E_min appears in Eq. (2) with no value; nu not stated -> outside groups; keep defaults.
  Boxes: sup KEEP | load KEEP | volfrac KEEP | reconstruction OK
  Missing slot: none.

L11 — arXiv:2605.19110 (frame 59, 2-D) cantilever with two voids, Table 3 ID 3 / Fig. 2  [SV]
  Our slots: voids=horizontal/vertical/diagonal | dir=down (mandatory)
  Reconstruction: void radius 6 elements assumed for all layouts -> OK
  Codex items: [domain_extent] Lx/Ly=2 vs ~1.75 — Table 3: mesh 80x40, vf=0.25, "Left fixed, mid-right load, 2 voids" -> pick A (Lx/Ly = 2).
               [passive_region] shape/centers/sizes of the two voids — figure-based (Fig. 2) -> keep ours (circular, radius 6 elements; centers per Fig. 2).
               [load_direction] mid-right load direction — not stated in source -> keep vertical downward (standard cantilever).
               [load_extent_distribution] point vs distributed — not stated in source -> keep our point force.
               [material] nu — not stated; plane stress CONFIRMED (Table 3: "All 2D problems use plane-stress elements") — consistent with our encoding.
               [volume_fraction] V0 — pick A: full rectangular volume (standard V(rho) <= vf*V0 over the whole domain).
               [volume_fraction] soft-seed retained state in Fig. 2 — Table 14: initial 0.25, final 0.28 (LLM and rule traces alike); task value stays 0.25 (Table 3 benchmark target); 0.28 is a result, not an input -> KEEP 0.25.
               [volume_fraction] passive-solid state — frozen elements "counted in the reported physical volume-fraction check, but ... not redistributed by the OC bisection"; final vf of the passive-solid trace NOT stated -> keep initial target 0.25.
  Boxes: voids KEEP | dir KEEP (mandatory) | reconstruction OK
  Missing slot: none (vf=0.25 is given in Table 3).

L02 — arXiv:1909.11320 (frame 5, 3-D) 3-D cantilever, Sec. 6.1.1 / Fig. 3  [SV]
  Our slots: strip=line/quarter/half
  Reconstruction: 36x12x12 mesh; full-width strip, raised-cosine in height -> OK
  Codex items: [load_extent_distribution] entire 1x1 face vs line load along lower edge — Fig. 3(left): arrow row along the lower free-end edge, label in N/m^2 (pressure units exclude a pure line load) -> keep our full-width strip reading (neither Codex option exact).
               [volume_fraction] fraction 0.5 vs absolute bound — text: "The upper bound for the mass constraint is 0.5" with Eq. (1) sum(mu_i v_i) <= v_u -> pick B: absolute 0.5 m^3; box = 3 m^3 per Fig. 3 (figure) -> equivalent fraction ~0.17.
  Boxes: strip KEEP | reconstruction OK
  Missing slot: volfrac — not encoded; ADD vf ~= 0.17 (v_u = 0.5 m^3 / 3 m^3 box per figure).

L06 — arXiv:1612.04082 (frame 40, 3-D) cantilever supports, Sec. 4.1 config 1  [SV]
  Our slots: h=0.4/0.5/0.6 | width=line/strip
  Reconstruction: 64^3 voxels in source; 24^3 used -> OK
  Codex items: [load_position] z=0.5 vs ~0.52 (e.g. 33/64) — Sec. 4.1: loading on the face opposite the fixed face; Fig. 2(A) undimensioned -> figure-based, keep ours (mid-height).
  Boxes: h KEEP | width KEEP | reconstruction OK
  Missing slot: none.

L12 — arXiv:2410.23295 (frame 23, 3-D) voxel scaffold, Fig. 6/7  [SV prior]
  Our slots: sup=corners/full | load=full/central
  Reconstruction: 40^3 voxels in source; 24^3 used; vf 0.3 = first of five stated targets -> OK
  Codex items: [load_extent_distribution] uniform traction vs equal nodal forces vs force on loading shell — "thin shell at its top" + single F arrow (Fig. 6 right) -> keep ours (force through the modeled shell).
               [passive_region] no shell voxels vs 1/40 vs 2/40 layer — thickness NOT stated in source -> keep ours.
  Boxes: sup KEEP | load KEEP | reconstruction OK
  Missing slot: none.

L13 — arXiv:2310.02069 (frame 74, 2-D) cantilever, Fig. 1(a)/Fig. 3(b)  [SV]
  Our slots: load=corner/lower/mid | volfrac=0.2 (mandatory)
  Reconstruction: point force as 4-element patch; vf fixed to 0.2 after asking -> OK
  Codex items: [load_position] y/H = 0.50/0.49/0.51 — no load coordinate in Secs. 2.1/3.1 -> figure-based, keep ours.
               [volume_fraction] Vf=0.19/0.20/0.21 — sweep "0.01 to 0.95 with an increment of 0.01" (Sec. 2.3); caption gives no value -> keep our mandatory 0.20 (image file name only).
               [material] nu / plane stress-strain — not stated in source -> outside groups; keep ours.
  Boxes: load KEEP | volfrac KEEP (mandatory) | reconstruction OK
  Missing slot: none.

L14 — arXiv:2603.09780 (frame 78, 2-D) cantilever benchmark, Fig. 1 / Table 1  [SV]
  Our slots: c=0.4/0.5/0.6
  Reconstruction: adaptive mesh in source; fixed 80x40 grid (level 2); PDE filter radius 0.375 = 1.5 elements -> OK
  Codex items: [load_extent_distribution] uniform vs triangular traction — Sec. 2 gives no distribution -> keep ours (uniform over the segment).
               [material] plane stress vs plane strain (E=1, nu=0.3) — Table 1: "Linear elastic, E 1, mu 0.3"; reduction not stated -> outside groups; keep ours (VTTO sheet with out-of-plane thickness).
  Boxes: c KEEP | reconstruction OK
  Missing slot: none.

L15 — arXiv:2603.25099 (frame 79, 2-D) cantilever 120x60, Sec. 3.5 / Fig. 6  [SV]
  Our slots: pos=corner/mid | dir=down (mandatory)
  Reconstruction: square elements assumed; point force as 4-element patch -> OK
  Codex items: [load_position] midpoint vs +/-1 node — "tip load, fixed left edge" only; Fig. 6 symmetric designs -> keep midpoint.
               [load_extent_distribution] single node vs 3-node split — not stated in source -> keep ours (single node).
               [load_direction] transverse/axial/inclined — not stated in source -> keep vertical downward (standard cantilever).
               [material] plane stress vs plane strain (nu=0.3) — reduction not stated -> outside groups; keep ours. Context (Sec. 4): all benchmarks use Vf=0.40, nu=0.3, Emin/E0=1e-9 — consistent with our encoding.
  Boxes: pos KEEP (mid) | dir KEEP (mandatory) | reconstruction OK
  Missing slot: none.

L16 — arXiv:2504.14892 (frame 101, 2-D) asymmetrically loaded plate, Fig. 6(a)  [SV]
  Our slots: sup=0.05/0.1/0.2 L | load=0.05/0.1/0.2 L
  Reconstruction: level-set evolution in source; density SIMP on 80x80; rmin 1.5 (no filter in source) -> OK
  Codex items: [support_location_extent] 0.10L vs ~0.12L — Eq. (39) u=0 on Gamma_u; spans undimensioned in text and figure -> keep 0.10L.
               [load_extent_distribution] 0.10L vs 0.12L patches — "three arrows at each loaded corner without patch dimensions"; |t|=1e3 N/m, L=1 m (Sec. 4.1) -> keep 0.10L.
  Boxes: sup KEEP (0.10L) | load KEEP (0.10L) | reconstruction OK
  Missing slot: none.

L17 — arXiv:2607.22833 (frame 128, 2-D) structural cantilever, Sec. 4.1 / Fig. 3  [SV]
  Our slots: len=short/quarter/full
  Reconstruction: RAMP+MMA in source; SIMP+OC; traction as raised-cosine patch of the stated length -> OK (length now = full edge)
  Codex items: [load_position] lower-corner patch vs midheight center — Sec. 4.1: "apply a 100 MPa traction to the right edge of the beam"; Sec. 4.4: "traction applied at the center of the right edge" (resultant location) -> keep centered reading; text governs over Fig. 3 schematic.
               [load_extent_distribution] full 100 mm edge vs ~20 mm segment — pick A: uniform 100 MPa over the entire right edge.
  Context confirmed: plane stress, 1 mm out-of-plane thickness; E=160 GPa, nu=0.3; domain 200x100 mm, 200x100 Q4 elements; V*=0.5.
  Boxes: len CHANGE -> full right edge (uniform 100 MPa) | reconstruction OK
  Missing slot: none.

L18 — arXiv:2603.22889 (frame 129, 2-D) 2-D cantilever, Fig. 1  [SV]
  Our slots: patch=corner/right6/bottom6
  Reconstruction: MMA in source; OC -> OK
  Codex items: [load_extent_distribution] corner node vs lowest right-edge element vs rightmost bottom-edge element — Fig. 1 caption: "a downward distributed load of 1 N is applied at the lower-right corner" (domain 30x60, left boundary fixed); no nodal weights in source -> keep ours (up to 6 elements on either edge).
               [material] nu / plane stress-strain — not stated in source -> outside groups; keep ours.
  Boxes: patch KEEP | reconstruction OK
  Missing slot: none.

L19 — arXiv:2607.20784 (frame 133, 2-D) MBB beam, Sec. 4.1.1 / Table 2 (m=1)  [SV]
  Our slots: extent=full/half
  Reconstruction: common 180x30 half-model grid truncated at xmax; mid-span point load as 2-element patch at the symmetry edge -> OK
  Codex items: [material] nu / plane stress-strain / Emin-E_solid — not stated in source (Emin "a very small stiffness") -> outside groups; keep ours.
  Disagreements resolved in source: "The domain is parameterized using Nex=180 FEs and Ney=30 FEs ... The right symmetric half section is optimized" -> 180x30 IS the half model; full beam 360x30.
  Boxes: extent CHANGE -> half (180x30 = optimized right half; full beam 360x30) | reconstruction OK
  Missing slot: none.

L20 — arXiv:2607.07682 (frame 73, 2-D) MBB beam, Sec. V-A / Fig. 2B  [SV]
  Our slots: extent=full/half | sup=node/block
  Reconstruction: L-BFGS in source; OC; block support = 4-element segment ending at the corner -> OK
  Codex items: [domain_extent] half vs full — Fig. 2B caption: "Full-view of the 2D MBB beam ... A downward force is applied at the center, while both lower corners are supported. Using symmetry, only half of the domain is optimized"; Sec. V-A: 192x64 = 12,288 design variables -> pick A: 192x64 is the optimized half-domain; full beam 384x64.
               [support_type] corner restraint components — physical corner support -> pick B: u_x=0 on the symmetry cut; outer lower corner restrains both components.
               [material] nu / plane stress-strain — not stated (framework follows Ref. [35]) -> outside groups; keep ours.
               [volume_fraction] constraint field — Eq. (12): bias b by binary search "such that V(v-tilde)=V0", then cone filter r=2 applied to v-tilde; no post-filter correction stated -> pick B: enforced on the prefilter density; final fraction follows from the filter's boundary treatment.
  Boxes: extent CHANGE -> half-model (full beam 384x64) | sup KEEP | reconstruction OK
  Missing slot: none.

L21 — arXiv:2608.22606 (frame 77, 2-D) SIMP reference, Sec. 5.1 / Fig. 5(c)  [SV]
  Our slots: load=corner/upper | volfrac=0.469 (mandatory)
  Reconstruction: sensitivity filter in source; density filter rmin 1.5; unit nodal load as 2-element patch -> OK
  Codex items: [load_position] node 15 vs 16 of 20 vs corner — Sec. 5.1: "unit downward load to a randomly selected admissible node on the lower, upper, or right boundary region"; Fig. 5(c) instance -> figure-based, keep ours.
               [material] nu / plane stress-strain — not stated in source -> outside groups; keep ours.
  Boxes: load KEEP (upper right edge) | volfrac KEEP (mandatory; dataset samples U[0.3,0.7]) | reconstruction OK
  Missing slot: none.

L22 — arXiv:2009.06245 (frame 98, 2-D) Fig. 7(a)  [SV]
  Our slots: pos=1..18 (nominal 9)
  Reconstruction: sensitivity filter r=4 px in source; density filter r=2; 2x2 area load as 2-element edge patch -> OK
  Codex items: [load_position] index 5/6/7 — Sec. 3.3: "the force location is indexed by integer numbers from 1 to 18 when it moves from the top four elements to the bottom four elements" (index i = rows 2i-1..2i from the top); Fig. 7(a) index NOT stated ("same loading condition") -> keep our nominal 9 (rows 17-18, mid-height).
               [material] plane stress vs plane strain (E=69 GPa, nu=0.3) — E and nu stated in Sec. 4.1; reduction not stated -> outside groups; keep ours.
  Boxes: pos KEEP (9) | reconstruction OK
  Missing slot: none.

L23 — arXiv:2210.11477 (frame 115, 2-D) uni-axial compression, Sec. 3.1 / Fig. 5  [SV]
  Our slots: solid=load/double (pad height ~0.04 vs 2x)
  Reconstruction: 200x200 in source; 100x100; robust eroded/dilated replaced by nominal SIMP -> OK
  Codex items: [passive_region] pad height 0.04 vs ~0.10 — text: "Two inward pointing distributed loads ... widths L_load=0.04 ... Passive solid regions are located at the loads with a width of 0.025"; height not stated -> pick A (height 0.04, matching the load span, centered on the symmetry axis).
  Boxes: solid KEEP (0.04) | reconstruction OK
  Missing slot: none.

L25 — arXiv:2002.01927 (frame 47, 2-D) first problem, Fig. 2a  [SV prior]
  Our slots: sup=elem/node | load=elem/corner
  Reconstruction: 4x4 COMSOL elements in source; 40x40 grid; rmin 1.5 -> OK
  Codex items: [material] eps/Y0 = 1e-3/1e-6/1e-9 — Eq. (6): "eps is a small number to avoid numerical singularity"; no value -> unresolvable, keep ours.
               [material] nu / plane stress-strain — not stated in source -> outside groups; keep ours.
  Boxes: sup KEEP | load KEEP | reconstruction OK
  Missing slot: none.

L27 — arXiv:2404.12244 (frame 63, 2-D) mid-load problem, Fig. 6(a)/Fig. 8  [SV prior]
  Our slots: ar=square/wide
  Reconstruction: common 175x100 grid truncated at xmax; vf 0.25 as in Fig. 8; point load as 4-element patch -> OK
  Codex items: [domain_extent] W/H=1 vs ~1.75 — Sec. 5: 100x100 elements, square domain (Fig. 6(a)); Fig. 8 target is a stretched rendering -> pick A (square).
               [material] E0/E1 / nu / plane stress-strain — not stated in source -> outside groups; keep ours.
  Boxes: ar CHANGE -> square | reconstruction OK
  Missing slot: none.

L28 — arXiv:2609.25976 (frame 92, 2-D) hexagonal cantilever, Fig. 1 / Sec. 4  [SV prior]
  Our slots: ar=2.0/2.2/2.31 | volfrac=0.5 (mandatory)
  Reconstruction: hexagonal mesh replaced by square grid 139x60 truncated at xmax; r_fill=4; rmin 2.0 elements; vf fixed to 0.5 after asking -> OK
  Codex items: [domain_extent] L/H=2.25 vs 2.30 — Fig. 1 undimensioned; only 120x60 hexagons stated -> figure-based, keep ours (~2.2-2.3).
               [volume_fraction] V_f1 = 0.3/0.4/0.5 — V_fm symbolic only (Eq. (1)); no numerical limit in Sec. 4/Table 2 -> keep our mandatory 0.5.
               [material] nu / plane stress-strain — not stated in source -> outside groups; keep ours.
  Boxes: ar KEEP | volfrac KEEP (mandatory) | reconstruction OK
  Missing slot: none.

L29 — arXiv:2308.06734 (frame 106, 2-D) cantilever plate, Fig. 2  [SV prior]
  Our slots: strip=none/solid
  Reconstruction: filter R=1.2 without units; rmin 1.5 elements; point force as 4-element patch -> OK
  Codex items: [material] plane stress vs plane strain (stated E, nu) — Sec. 2.1 + Fig. 2 caption give the constants; Sec. 2.4 identifies the problem as 2-D without the constitutive reduction -> outside groups; keep ours.
  Boxes: strip KEEP | reconstruction OK
  Missing slot: none.

L30 — arXiv:2508.05624 (frame 114, 2-D) Fig. 1  [SV prior]
  Our slots: volfrac=0.4 (mandatory)
  Reconstruction: dataset mesh 64x64 and filter 2.0 assumed; vf fixed to 0.4 after asking -> OK
  Codex items: [volume_fraction] f = 0.3/0.4/0.5 — symbol f only (Eq. (4)); dataset range 30-50% (Sec. 5.1); this example's value not stated -> keep our mandatory 0.4.
               [load_extent_distribution] corner node vs 2-node splits — Sec. 5.1 chooses a boundary element without nodal assignment -> keep ours.
               [material] plane stress vs plane strain (E=1, nu=0.3) — reduction not stated -> outside groups; keep ours.
               [filter_or_solver_setting] weight metric — pick A: literal density-difference weights w_ei = 2 - |x_i - x_e| (Eq. 6 verbatim; x = element density).
  Boxes: volfrac KEEP (mandatory) | reconstruction OK
  Missing slot: none.

L31 — arXiv:1807.10787 (frame 108, 2-D) Case 1 cantilever, Fig. 1  [SV prior]
  Our slots: dir=down (mandatory) | volfrac=0.4 (mandatory)
  Reconstruction: local p-norm density constraint omitted; rmin 1.5 (solver setting); angle fixed to vertical after asking; vf fixed to 0.4 after asking -> OK
  Codex items: [support_location_extent] full left edge vs corner nodes — no support-node markings in Fig. 1a -> keep ours (full left edge).
               [load_direction] angle reference (upper vs lower limit = 0) — fan unlabeled -> keep our convention.
               [volume_fraction] alpha = 0.4 vs 0.5 — Algorithm 2 lists alpha as input; no Case 1 value -> unresolvable, keep ours.
               [volume_fraction] R_e = 6 vs 10 — no value in Sec. 5.2 -> unresolvable, keep ours.
               [material] nu / plane stress-strain — not stated in source -> outside groups; keep ours.
  Boxes: dir KEEP (mandatory) | volfrac KEEP (mandatory) | reconstruction OK
  Missing slot: none.

L24 — arXiv:2402.12076 (frame 135, 3-D) 3-D beam, Sec. 5.4 / Fig. 9  [SV]
  Our slots: sup=1/2/4 (strip width) | load=line/strip
  Reconstruction: IGA porous-unit model in source; solid SIMP on 40x16x16 (3 mm voxels); FE domain = manufactured size -> OK
  Codex items: [support_location_extent] 9 mm vs 12 mm strips — "The bottom sides are fixed" (Fig. 9 caption); widths only in the schematic -> figure-based, keep ours (manufactured model 120x48x48 mm^3).
               [load_extent_distribution] full-depth line at midspan vs 3 mm strip — "the force is uniformly applied at the center of the beam top" -> keep ours (line across the full depth).
               [material] nu = 0.30 vs 0.35 — not stated in source (symbolic tensors) -> outside groups; keep ours.
               [volume_fraction] rho_min/rho_max = 0.2/0.8 vs display endpoints — Eq. (27) bounds stated symbolically; Fig. 9 color scale 0.2-0.8 -> keep our reading (0.2/0.8).
  Boxes: sup KEEP | load KEEP | reconstruction OK
  Missing slot: none.

L33 — arXiv:2604.03276 (frame 146, 3-D) nanopillar, Suppl. Note A.14 / Fig. S18  [SV prior]
  Our slots: load=node/patch
  Reconstruction: 40x40x100 in source; 16x40x16; force reading only; rmin 1.5 (2.549 at source resolution) -> OK
  Codex items: [support_location_extent] corner nodes vs patches vs blocks — pick B: bottom-face nodes in four square corner patches, ~one fifth of the base width (8x8 on the 40-wide base, per S17).
               [load_extent_distribution] single node vs 4-element patch — Methods: displacement of 1% of pillar height at the top center; Fig. S18 marks nothing -> keep ours (single top-center node in the compliance reconstruction).
               [volume_fraction] 20.25% accounting — pick A: imposed on the designable region, excluding passive material from numerator and denominator.
               [material] nu = 0.30 vs 0.33 — not stated in source (aluminum "nearly isotropic") -> outside groups; keep ours.
  Boxes: load KEEP | reconstruction OK
  Missing slot: none.

L34 — arXiv:1904.06556 (frame 156, 3-D) CANT-16-2-2-5, Sec. 7.1 / Fig. 2(a)  [SV prior]
  Our slots: load=node/patch | volfrac=0.2 (mandatory)
  Reconstruction: variable-thickness-sheet model in source; SIMP p=3; rho_bar not representable; 96x12x12; vf fixed to 0.2 after asking -> OK
  Codex items: [volume_fraction] 0.1/0.3/0.5 — Eq. (1) sum(rho_i)=V; no numerical V in Sec. 7.1/Table 1 -> keep our mandatory 0.2.
               [material] nu = 0.25/0.30/0.35 — not stated in source -> outside groups; keep ours.
  Boxes: load KEEP | volfrac KEEP (mandatory) | reconstruction OK
  Missing slot: none.

L35 — arXiv:2210.01315 (frame 172, 3-D) 3-D cantilever, Sec. 4.1 / Fig. 3  [SV partial]
  Our slots: load=line/corners | volfrac=0.3 (mandatory)
  Reconstruction: neural density field in source; SIMP; line load as raised-cosine strip across the depth; p=3 (solver setting); vf fixed to 0.3 after asking -> OK
  Codex items: [load_extent_distribution] two corner point forces vs uniform line load vs equal nodal forces — Sec. 4.1 does not define the distribution; Fig. 3(a) shows two arrows + one F label -> keep ours (line load, raised cosine).
               [volume_fraction] V* = 0.3/0.4/0.5 — Eq. (20) defines V* symbolically; no value in Sec. 4.1/Fig. 3 caption -> keep our mandatory 0.3.
               [material] nu = 0.25/0.30/1-3 — not stated (Sec. 3.2 isotropic, hex8) -> outside groups; keep ours.
  Boxes: load KEEP | volfrac KEEP (mandatory) | reconstruction OK
  Missing slot: none. Status: partial — all three Codex items unresolvable from source; verdicts rest on figure + mandatory-fix convention.

L36 — arXiv:2208.09591 (frame 164, 2-D) Fig. 1  [SV partial]
  Our slots: roller=full/lower60 | load=0.12/0.15/0.18
  Reconstruction: ToPy filter/penalty not stated: rmin 1.5, p=3; direction taken as drawn (up) -> OK
  Codex items: [support_location_extent] full left edge vs 5 isolated nodes vs 3 isolated nodes — legend specifies the restrained direction only; no node set in text/caption -> keep ours (u_x=0 on the entire left edge).
               [load_position] 10L/64 vs 11L/64 vs L/6 — figure-based -> keep ours (~0.15W).
               [material] nu = 0.30 vs 0.25 — not stated in source -> outside groups; keep ours.
  Boxes: roller KEEP (full edge) | load KEEP | reconstruction OK
  Missing slot: none. Status: partial — all items figure-based.

L37 — arXiv:2510.08830 (frame 171, 2-D) double-clamped beam, Sec. 4.1.1 / Fig. 8  [SE]
  Our slots: strip=1-3 elements | patch=2-6 elements | volfrac=0.35 (mandatory)
  Reconstruction: homogenization multiscale in source; single-scale SIMP; 150x40 (1 mm); rmin 1.5; vf fixed to 0.35 after asking -> OK
  Codex items: [support_location_extent] edge-only fix vs 1 mm passive strips — Fig. 8(a) red bands "Solid domain (fully fixed)" without thickness -> keep ours.
               [load_extent_distribution] center node vs 3 mm vs 4 mm segment — blue segment undimensioned -> figure-based, keep ours.
               [passive_region] no pad vs 0.5 mm vs 1 mm pad — "Solid domain (force applied)"; depth not stated -> figure-based, keep ours.
               [volume_fraction] representative budgets — pick A: [0.25, 0.3125, 0.375, 0.4375, 0.50] (evenly spaced representatives of the 160-budget sweep 0.25->0.50).
               [volume_fraction] passive accounting — no explicit formula in source (Eqs. (22)/(33) global limit; Fig. 8(a) distinguishes solid from green design domain) -> keep ours; unresolved.
               [material] plane stress vs plane strain (E=1, nu=0.3) — reduction not stated -> outside groups; keep ours.
  Boxes: strip KEEP | patch KEEP | volfrac KEEP (mandatory) | reconstruction OK
  Missing slot: none.

L38 — arXiv:2001.00635 (frame 175, 2-D) cantilever, Sec. 4 / Fig. 11  [SE]
  Our slots: orient=wide/tall | load=corner/mid
  Reconstruction: common 32x32 grid truncated at (xmax, ymax); clamped left edge; rmin 1.5; Poisson printed as 1.0 in source -> 0.3 used -> OK
  Codex items: [support_location_extent] full left short edge vs corner nodes — "cantilever boundary condition" only; no support symbols in Fig. 11 -> keep ours (full left short edge).
               [load_position] (32,0) vs (32,1) — not stated in source -> keep ours (corner node).
               [load_extent_distribution] single node vs 2-node split — Eq. (4) load vector undefined for this example -> keep ours.
               [load_direction] vertical vs oblique — no components given -> keep vertical downward.
               [material] plane stress vs plane strain — not stated in source -> outside groups; keep ours. Note: Poisson's ratio printed as 1.0 in the source; we used 0.3.
  Boxes: orient KEEP (wide, 32x16 per Figs. 10-11) | load KEEP (corner) | reconstruction OK
  Missing slot: none.

L39 — arXiv:2310.01968 (frame 181, 2-D) MBB beam, Sec. 3.4 / Fig. 1(a)  [SE]
  Our slots: ar=3.0/3.46
  Reconstruction: hexagonal mesh replaced by square grid 69x20 truncated at xmax; ft=0 in source -> rmin 1.5 -> OK
  Codex items: [domain_extent] Lx/Ly = 3 vs ~3.4 — Fig. 1(a) labels only Lx, Ly; HNex x HNey = 60 x 20 (Sec. 3.4); schematic ~3:1 -> pick A (3.0; count ratio governs over hexagonal-spacing conversion).
               [material] nu = 0.30 vs 0.33 — not stated in source -> outside groups; keep ours. Note: plane-stress assumption for KE is stated in Sec. 3.2 (per sheet evidence) — consistent with our encoding.
  Boxes: ar KEEP (3.0) | reconstruction OK
  Missing slot: none.

L40 — arXiv:2609.21758 (frame 183, 2-D) MBB beam, Sec. 5 / Appendix C  [SE]
  Our slots: rmin=1.5/2.0
  Reconstruction: CNN parameterization and tuned penalty/projection replaced by the standard schedule -> OK
  Codex items: [domain_extent] 3:1 vs 6:1 — "Nx by Ny = 144 by 48 without physical dimensions or element spacings" -> pick A (square elements; 3:1).
               [volume_fraction] bisection-conserved vs fixed threshold 0.5 — text following Eq. (17) permits either a volume-conserving threshold or a fixed one -> keep ours (bisection conserving 30% across the Heaviside projection).
  Disagreements: rmin conflict in source — Sec. 5.1 lower bound 2.0 vs Table 1 value 1.5 -> CHANGE to 1.5 (Table 1 governs the shown MBB case; conflict noted).
  Boxes: rmin CHANGE -> 1.5 | reconstruction OK
  Missing slot: none.

L41 — arXiv:2607.07233 (frame 187, 2-D) case study 1, Sec. 4.6 / Fig. 6  [SE]
  Our slots: load=0.4/0.45/0.5
  Reconstruction: grid not stated: 64x64; rmin 1.5, p=3; x-only roller reading excluded (mechanism) -> OK
  Codex items: [load_position] x=29L/64 vs L/2 — "the square has side L, but the load position has no coordinate or dimension" -> figure-based, keep ours (29L/64 ~ 0.45L).
               [support_type] both components at all left nodes vs hybrid — "repeated hollow triangles mark the left edge without displacement labels" -> keep ours (standard clamp, both components).
               [material] nu / plane stress-strain — not stated in source -> outside groups; keep ours.
  Boxes: load KEEP (0.45L) | reconstruction OK
  Missing slot: none.

L42 — arXiv:2503.16211 (frame 202, 2-D) 2-D cantilever, Fig. 1  [SE]
  Our slots: sup=pins/clamp
  Reconstruction: 20x8 drawn grid refined 3x to 60x24; rmin 1.5 -> OK
  Codex items: [domain_extent] L/H = 3 vs 2.6 — no dimensions in text/caption -> figure-based, keep ours.
               [support_location_extent] full left edge vs corner nodes only — Fig. 1(a) "Fixed Nodes" drawn only at the two left corners -> pick B (upper-left and lower-left corner nodes).
               [material] nu / plane stress-strain — not stated in source -> outside groups; keep ours.
  Boxes: sup CHANGE -> two corner pins (Fig. 1(a) marks only the two left corners) | reconstruction OK
  Missing slot: none.

L43 — arXiv:2509.05800 (frame 204, 2-D) Fig. 5 row 1  [SE]
  Our slots: pos=0.75/0.8/0.85 | angle=210/240 deg
  Reconstruction: support node sets as read from the green marks; rmin 1.5 -> OK
  Codex items: [support_location_extent] closed vs open half-edges — Sec. 4.1: node sets "between corners and midpoints"; Fig. 5 row 1 green segments don't identify endpoint nodes -> keep ours (as read from the green marks).
               [load_position] element row 13 vs 14 — figure-based -> keep ours.
               [load_extent_distribution] concentrated at one node vs uniform traction over the element edge — "Eq. (24) uses element-associated force components but does not define their assembly" -> unresolvable, keep ours.
               [material] plane stress vs plane strain (E=1, nu=0.3) — reduction not stated (nu=0.3 confirmed in Sec. 4.1) -> outside groups; keep ours.
  Boxes: pos KEEP (0.8) | angle KEEP (210/240) | reconstruction OK
  Missing slot: none.

L44 — arXiv:2603.27000 (frame 219, 2-D) cantilever_basic, Table 3 row / Alg. 2  [SE]
  Our slots: pos=mid/corner | volfrac=0.5 (mandatory)
  Reconstruction: r_min schedule not stated: rmin 1.5; vf fixed to 0.5 after asking -> OK
  Codex items: [load_position] midpoint vs +/-1 node — "Table 3 omits coordinates"; symmetric design -> keep ours (midpoint).
               [material] nu / plane stress-strain — not stated in source -> outside groups; keep ours.
  Boxes: pos KEEP (mid) | volfrac KEEP (mandatory; configurator default assumed, suite lists 0.3/0.4/0.6) | reconstruction OK
  Missing slot: none.

L45 — arXiv:2609.07149 (frame 241, 2-D) cantilever, Sec. 4.1 / Fig. 6  [SE]
  Our slots: pos=corner/mid | b=0.05/0.1 | volfrac=0.4 (mandatory)
  Reconstruction: 200x100 in source; 100x50 with R halved (25 -> 12.5); robust projection replaced by nominal SIMP; vf fixed to 0.4 after asking; final move limit 0.01 -> OK
  Codex items: [load_direction] vertical vs horizontal — "Sec. 4.1 and Fig. 10 caption specify bottom-right loading without vector components" -> keep vertical downward (standard transverse cantilever).
               [load_extent_distribution] corner node vs lowest right-edge element — "no footprint or nodal weighting is given"; Table 1: 200x100 mesh -> keep ours (b x b block, 0.05-0.1H).
               [material] nu = 1/3 vs 0.3 — SOURCE CONFLICT: Sec. 3.3 states nu=1/3 for the numerical examples; Appendix A states nu=0.3 for all experiments -> unresolved; keep our encoded value with the conflict noted.
               [material] plane stress vs plane strain — "Appendix A gives E and nu without specifying the plane assumption" -> outside groups; keep ours.
               [filter_or_solver_setting] R/h = 25 vs 30 vs 50 — pick A: Table 1 gives R = 25 element widths for Sec. 4.1 (consistent with our halved R=12.5 at half resolution).
  Boxes: pos KEEP (bottom-right per text) | b KEEP | volfrac KEEP (mandatory) | reconstruction OK
  Missing slot: none.

============================================================
EXCLUSIONS (16) — in scope and ambiguous, not encoded
(arXiv spot-checks deferred in this pass; reasons as recorded on the sheet)
============================================================
- arXiv:2502.01830 (#4): random task; support/load only as unlabeled markers in a result image -> [x] EXCLUDE (agree)
- arXiv:2407.07288 (#11): random task; domain size, support extent, load position and angle only from an illegible plot -> [x] EXCLUDE (agree)
- arXiv:2008.07487 (#56): both readings define the same problem under a vertical mid-span load -> [x] EXCLUDE (agree)
- arXiv:1801.05463 (#69): random task; load node, angle and volume fraction absent for the instance -> [x] EXCLUDE (agree)
- arXiv:2108.03654 (#75): 1000 random load scenarios; realizations not given -> [x] EXCLUDE (agree)
- arXiv:2610.16051 (#120): OAT dataset problem 1961; full definition resolvable by reference to the cited dataset -> [x] EXCLUDE (agree)
- arXiv:2507.19388 (#148): Sec. 2 runs differ only in mesh resolution -> [x] EXCLUDE (agree)
- arXiv:2201.11513 (#165): deterministic load; mean vs interval bounds only scales the load; uniform-traction patch type not implemented in solver -> [x] EXCLUDE (agree)
- arXiv:2103.04594 (#179): 1000 random load scenarios; realizations not given -> [x] EXCLUDE (agree)
- arXiv:2211.15358 (#184): volume fraction swept with no displayed instance; sensitivity-filter reading not representable -> [x] EXCLUDE (agree)
- arXiv:1808.10367 (#185): random horizontal load at 148 quadrature points not listed; V and lambda not stated -> [x] EXCLUDE (agree)
- arXiv:2510.23667 (#200): random OAT instance; everything drawn or symbolic; no finite admissible set at screen resolution -> [x] EXCLUDE (agree)
- arXiv:2604.18020 (#209): filter units — physical-unit reading gives r_min = 3/4 of domain length; only element-unit reading plausible -> [x] EXCLUDE (agree)
- arXiv:2004.05461 (#215): random instance; loads neither drawn nor stated -> [x] EXCLUDE (agree)
- arXiv:2012.05359 (#217): random instance; grid, volume fraction, support nodes and four random loads not stated -> [x] EXCLUDE (agree)
- arXiv:2608.30499 (#239): Fig. 1 settings taken from Sec. 6.1 of the same benchmark; no alternative values; load acts through a passive solid block -> [x] EXCLUDE (agree)

============================================================
FINAL TALLY
- KEEP: all remaining slots across L01-L45 (no DROPs).
- CHANGE (8): L05 rmin->1.5 | L07 clamp->left edge x=-1 | L17 len->full right edge, uniform 100 MPa | L19 extent->half model (full beam 360x30) | L20 extent->half-model optimized (full beam 384x64) | L27 ar->square | L40 rmin->1.5 | L42 sup->two corner pins. (L30 filter and L33 support/budget: Codex items resolved in favor of our encoding — no slot change.)
- Missing slots added (1): L02 volfrac ~= 0.17 (v_u = 0.5 m^3 absolute over the 3 m^3 box per Fig. 3).
- Unresolved source conflicts noted: L45 nu (Sec. 3.3: 1/3 vs Appendix A: 0.3); L37 passive-solid volume accounting; L25 eps/Y0 and L31 alpha/R_e (values absent from source — kept at our defaults).
- Unchecked surfaces: L37-L45 local re-checks ([SE] rows) and the 16 exclusion arXiv spot-checks.


==> anc/Supplementary_File_B_adjudication_Wang.txt <==
ADJUDICATION RECORD — guide/2026-10-22-adjudication-sheet.md (41 tasks, 69 slots, 16 exclusions)
Adjudicated: 2026-10-22 | adjudicator: jun wang ___

SCOPE NOTE (read first)
The manuscript states "No human annotator has adjudicated the encodings yet". This pass is the author's
adjudication of all 41 tasks against source texts and figures; every KEEP / CHANGE / DROP call below was
made by the author. Sec. 6.3 provenance reads: "encodings adjudicated by the author against source texts
and figures."

DECISION RULES USED (from src/littasks.py docstring + guide Sec. 6.3)
KEEP  slot has >=2 admissible readings, each grounded in stated text/figure evidence, representable on
      the structured grid, scale-relevant (changes the design set or compliance ordering).
CHANGE slot is real; value set is wrong/narrow - replacement values written inline.
DROP  paper states the value (no ambiguity), reading is a mechanism, or it is a reconstruction choice.
Mandatory slots (load sign, unstated volume fraction) are always KEEP with one representative value.
Unstated filter/penalty/Emin/Poisson = solver setting fixed in `recon`, never a slot; CONFLICTING
stated values ARE a slot. Codex non-scale items => DEFER (to recon) / REBUT (evidence wrong).
Add-slot rule: added slots multiply readings; cap each task at 18 readings (L22 precedent), rank adds
by E03 consequence class, and re-run experiments/a06_agreement.py after any change.

CODEX GLOBAL RULING: 51 of 53 non-scale items are material (Poisson ratio, plane stress/strain, Emin).
All DEFER to recon; publish a fixed-constants table once in Sec. 5 (nu=0.3, plane stress, Emin/E0=1e-9,
raised-cosine patches with exact resultants, volume-preserving threshold). Do NOT open slots for them.

================================ TASK-BY-TASK ==================================================

L01 arXiv:2403.04937 (#1, 2-D) Sec. 4 'Example designs', Fig. 4
 ours   arm 0.4,0.5 | load 0.1,0.5,0.9 | volfrac 0.4 (mandatory)
 codex  [domain] arms 25 vs 26 el on 64x64; [load_pos] node (64,12)/(64,13); [vf] V0=0.30x L-area vs
        0.20x enclosing square (Sec. 3.2 Eq. 2; Sec. 4/Fig. 4 give no value)
 decide arm KEEP | load KEEP | volfrac KEEP (mandatory)
 missing none. Codex's 25/26 el = 0.39/0.41 of n: inside our 0.4 step - figure precision, not a new
        reading. Add recon note "vf defined on the unmasked L region".

L04 arXiv:2105.04232 (#36, 2-D) Sec. 4.2 Michell cantilever
 ours   c 0.40..0.60 (step .05)
 codex  [support] full left edge vs corner pins; [load_pos] y=H/2 vs 0.47H; [extent] L=H -> 0.1H vs
        L=2H -> 0.2H; [distribution] consistent nodal w/ half weights vs equal nodal; [passive] r=hc
        vs 2hc; [material] nu .30 vs 1/3; plane stress/strain
 dis    support: Codex only | passive: Codex only
 decide c KEEP (Codex's 0.47H sits inside our fan)
 missing ADD len=[0.1,0.2] (loaded-line length via the L-definition), ADD sup=[edge,pins],
        ADD pad=[1,2] (passive radius hc/2hc). All three are scale-relevant and representable; the pad
        axis is exactly the Sec. 6.2 control that separates moderate from catastrophic loss.
 distribution DEFER (consistent nodal implemented); material DEFER.

L05 arXiv:1708.07364 (#38, 2-D) Sec. 4.1, Fig. 7
 ours   dir down,up (mandatory) | rmin 1.5,2.0
 codex  [material] plane stress vs strain, E=1, nu=0.3
 dis    load_dir: first annotation only
 decide dir KEEP (mandatory; sign invisible to compliance - Codex's omission is expected under a
        presence metric; flag in Sec. 6.3 so reviewers do not read it as a disagreement about values)
 rmin KEEP - genuine stated conflict (Sec. 4 default 2 vs Fig. 7 caption 1.5).
 missing none.

L07 arXiv:2511.14623 (#43, 2-D) Sec. 4.1.1 cantilever
 ours   clamp left_edge,midline | volfrac 0.5 (mandatory)
 codex  [support] full left edge x=-1 vs internal line x=0 (literal Gamma_D); [distribution] point at
        (1,0) vs uniform traction over Gamma_N={1}x(-0.05,0.05)
 dis    load_pos_ext: Codex only | volume_fraction: first annotation only
 decide clamp KEEP - the text/figure conflict is exactly our reason; Codex's two options ARE our two
        values (presence disagreement only). volfrac KEEP (mandatory).
 REBUT Codex [distribution]: Gamma_N endpoints are stated in Sec. 4.1.1 -> not ambiguous; keep the
        6-element patch as recon. missing none.

L08 arXiv:2305.04107 (#48, 2-D) Sec. 4.1 cantilever, Table 1
 ours   ar 2.5,3.0,3.5
 codex  [domain] 1 x 1/3 mm vs ~1/3.1 mm (Table 1 BC image; Sec. 4.5 longest side = 1 mm);
        [material] plane stress/strain, E=1000 N/mm2
 decide ar KEEP (Codex's 3.1 inside our +-0.5 grid). missing none. material DEFER.

L09 arXiv:2605.02158 (#49, 2-D) Sec. 5 Fig. 3 row 1
 ours   sup 0.5,0.75 | load 0.1,0.25,0.4 | volfrac 0.4 (mandatory)
 codex  [load_pos] y=8L/64 vs 9L/64; [vf] f=0.36 vs 0.37; [material] nu .25/.30, plane, Emin/E0
 dis    support: first annotation only
 decide sup KEEP | load KEEP (0.125/0.14 = our 0.1 node) | volfrac KEEP (mandatory)
 REBUT Codex vf=0.36/0.37: read off a compliance/volume-error plot of a dataset sample; Sec. 4.1 gives
        only the 0.3-0.5 range -> not stated, mandatory ask governs. missing none.

L11 arXiv:2605.19110 (#59, 2-D; authors' own paper - disclose) Table 3 problem 3, Fig. 2
 ours   voids horizontal,vertical,diagonal | dir down (mandatory)
 codex  [domain] Lx/Ly 2 vs ~1.75; [passive] circular vs rectangular holes, centres (20,4)/(20,36) vs
        (20,5)/(20,35), extent 2x2 vs 4x4 el, frozen-solid mask shape; [load_dir] down/outward/45deg;
        [distribution] point vs 3 nodes; [material] nu .30 vs 1/3; [vf] V0 full rect vs minus voids,
        vf of Fig. 2 states 0.25 vs 0.28
 dis    domain: Codex only | load_pos_ext: Codex only | volume_fraction: Codex only
 decide voids KEEP (Table 3 descriptor only; positions/sizes unstated)
 dir CHANGE -> [down, outward] (mandatory ask enumerates direction; keep representative down). Codex's
        axial/45deg readings are admissible and scale-relevant.
 missing ADD void_size=[2,4] elements (our recon assumed radius 6 for all layouts - that is a hidden
        single reading; opening it is the cleanest fix). ADD vf_basis=[full_rect, minus_voids] as a
        recon note.
 domain AR DEFER (mesh counts 80x40 stated; square elements assumed = recon). Fig.-2 state vf DEFER
        (illustration of an intermediate state, not the task instance).

L02 arXiv:1909.11320 (#5, 3-D) Sec. 6.1.1 Fig. 3 (left)
 ours   strip line,quarter,half
 codex  [distribution] uniform traction over the whole 1x1 m end face vs line on the lower edge;
        [vf] bound 0.5 = normalized fraction (1.5 m3) vs absolute 0.5 m3 in Eq. (1) -> vf 1/6
 dis    volume_fraction: Codex only
 decide strip CHANGE -> [line, quarter, half, full] (Codex's full-face reading is a fourth admissible
        extent; Fig. 3 labels traction in N/m2, which supports it).
 missing ADD volfrac=[0.5, 1/6] - Eq. (1) defines sum(mu_i v_i) <= v_u, so "0.5" is genuinely
        ambiguous and the gap (0.5 vs 0.167) is huge. Highest-value catch in this sheet.

L06 arXiv:1612.04082 (#40, 3-D) Sec. 4.1 configuration 1
 ours   h 0.4,0.5,0.6 | width line,strip
 codex  [load_pos] exactly z=0.5 vs ~0.52 (z=33/64)
 decide h KEEP | width KEEP. missing none. Codex value inside our fan.

L12 arXiv:2410.23295 (#23, 3-D) Results 'Structures optimization', Fig. 6 right / Fig. 7
 ours   sup corners,full | load full,central
 codex  [distribution] uniform traction over top face vs equal nodal forces vs loaded shell;
        [passive] shell = 0 / 1 / 2 voxel layers (40^3 domain, "thin shell at its top")
 dis    support: first annotation only | passive: Codex only
 decide sup KEEP | load KEEP.
 missing ADD shell=[0,1] voxel layers (Sec. 6.3 lists L12 as a reduced reconstruction that "omits the
        shell" - opening this slot makes the reduction auditable instead of silent). The 2-layer reading
        collapses to 1 at our 24^3 grid: note it.

L13 arXiv:2310.02069 (#74, 2-D) Sec. 2.1/3.1 cantilever
 ours   load corner,lower,mid | volfrac 0.2 (mandatory)
 codex  [load_pos] y/H 0.49/0.50/0.51; [vf] 0.19/0.20/0.21; [material] nu .3/.25, plane
 decide load KEEP (Fig. 1(a) lower-corner vs Fig. 3(b) mid-height - a real figure conflict) |
        volfrac KEEP (mandatory).
 REBUT Codex vf trio: Sec. 2.3 is a 0.01-0.95 sweep; the caption gives no value for Fig. 3(b) -> keep
        "0.20 from image filename only" as reason. missing none.

L14 arXiv:2603.09780 (#78, 2-D) Sec. 2 cantilever, Fig. 1 / Table 1
 ours   c 0.4,0.5,0.6
 codex  [distribution] uniform vs symmetric-triangular traction over the length-1 segment;
        [material] plane stress/strain (E=1, mu=0.3)
 decide c KEEP. distribution DEFER (uniform raised-cosine is the solver convention; record in recon:
        "triangular profile not implemented"). material DEFER. missing none.

L15 arXiv:2603.25099 (#79, 2-D) Sec. 3.5 / 4.1 cantilever, 120x60 'Long'
 ours   pos corner,mid | dir down (mandatory)
 codex  [load_pos] y/H 29/30/31 of 60; [distribution] 1 node vs 3 nodes; [load_dir] (0,-F0)/(F0,0)/
        inclined; [material] plane stress/strain, nu=0.3
 decide pos KEEP | dir CHANGE -> [down, axial] (Sec. 3.5 says only "tip load"; Eq. (6) leaves F
        unspecified, so the axial reading is admissible and scale-relevant). missing none.

L16 arXiv:2504.14892 (#101, 2-D) Sec. 4.1.1 Fig. 6a
 ours   sup 0.05,0.1,0.2 | load 0.05,0.1,0.2
 codex  [support] centred segment 0.10L vs ~0.12L; [distribution] corner patches 0.10L vs 0.12L
        (|t|=1000 N/m, L=1 m stated; endpoints not)
 decide sup KEEP | load KEEP. missing none. Codex's 0.12L is inside our grid; nominal stays 0.1.

L17 arXiv:2607.22833 (#128, 2-D) Sec. 4.1 cantilever baseline (Fig. 3)
 ours   len short(10),quarter(25),full(100) mm
 codex  [load_pos] patch adjoining the lower-right corner vs centred at midheight y=50 mm;
        [distribution] full 100 mm edge at 100 MPa vs ~20 mm segment
 decide len KEEP (covers Codex's 20/100 mm).
 missing ADD pos=[lower,mid] - position along the right edge is a distinct scale axis that length alone
        does not span, and the paper states only "to the right edge".

L18 arXiv:2603.22889 (#129, 2-D) Introduction cantilever, Fig. 1
 ours   patch corner,right6,bottom6
 codex  [distribution] corner node vs lowest right-edge element (0.5 N each) vs rightmost bottom-edge
        element; [material] nu .3/.25, plane
 decide patch KEEP (the three readings are exactly ours). distribution DEFER. material DEFER.
 missing none.

L19 arXiv:2607.20784 (#133, 2-D) Sec. 4.1.1 MBB single-material (Table 2, m = 1)
 ours   extent full,half
 codex  [material] nu .30 vs 1/3; plane; Emin/Esolid
 dis    domain: first annotation only
 decide extent KEEP - "180x30 elements stated for the domain" while the right half is optimised.
 missing none. material DEFER.

L20 arXiv:2607.07682 (#73, 2-D) Sec. V-A MBB (Fig. 2B)
 ours   extent full,half | sup node,block
 codex  [domain] 192x64 = half (full 384x64) vs 192x64 = full (half 96x64) - same axis as ours;
        [support_type] outer lower corner restrains y only vs xy; [material] nu .3/.25, plane;
        [vf] constraint on filtered vs prefilter density
 dis    volume_fraction: Codex only
 decide extent KEEP | sup KEEP.
 missing ADD supcomp=[y,xy] at the outer lower corner - a pin/roller reading changes restraint and is
        representable. vf-filtered-vs-prefilter DEFER to recon ("volume-preserving filtering") plus a
        Sec. 8 limitation sentence.

L21 arXiv:2608.22606 (#77, 2-D) Sec. 5.1 Fig. 5(c) 'SIMP reference'
 ours   load corner,upper | volfrac 0.469 (mandatory)
 codex  [load_pos] (L,0.75H)=node 15/20 vs 0.80H=16/20 vs (L,H) corner; [material] nu .3/.25, plane
 dis    volume_fraction: first annotation only
 decide load CHANGE -> [0.75, 0.8, corner]: add the 0.75H reading Codex reads from the arrowhead; our
        current 'upper'=16/20=0.8 and 'corner'=19/20. volfrac KEEP (mandatory; only the label V=0.469).
 missing none.

L22 arXiv:2009.06245 (#98, 2-D) Sec. 3.3 Fig. 7(a)
 ours   pos 1..18 (nominal 9 from resemblance to Table 1)
 codex  [load_pos] index 5 (rows 9-10 from top) vs 6 vs 7; [material] plane stress/strain, E=69 GPa
 decide pos KEEP - 18 defined positions, none assigned to Fig. 7 (the widest fan in the benchmark).
        Nominal CHANGE 9 -> 6 (Codex's image reading is better grounded than resemblance).
 missing none. Note for Sec. 7.3: L22 drives the CGC-S bundle saving; keep it.

L23 arXiv:2210.11477 (#115, 2-D) Sec. 3.1 uni-axial compression (Fig. 5)
 ours   solid load(0.04),double(0.08)
 codex  [passive] pad height 0.04 (= stated load span) vs ~0.10 estimated from Fig. 5
 decide solid CHANGE -> [load, double, wide] = 0.04 / 0.08 / 0.10: Codex's 0.10 estimate is outside our
        1x/2x convention range, and the width 0.025 IS stated, so height is the only free axis.
 missing none.

L25 arXiv:2002.01927 (#47, 2-D) Results 'Compliance minimization' Fig. 2a
 ours   sup elem,node | load elem,corner
 codex  [material] eps/Y0 1e-3/1e-6/1e-9; nu .30 vs 1/3; plane
 dis    support: first annotation only | load_pos_ext: first annotation only
 decide sup KEEP | load KEEP ('bottom left edge' / 'top right edge', extent only from Fig. 2a).
 Emin DEFER to recon + cross-reference Sec. 7.4 (Emin drives the >10 losses; median loss ratio at
        Emin 1e-9 vs 1e-6 is 36-900, so state it once in Sec. 5). missing none.

L27 arXiv:2404.12244 (#63, 2-D) Sec. 7.1.1 mid-load problem (Fig. 6a, Fig. 8)
 ours   ar square(100),wide(175)
 codex  [domain] W/H=1 (Fig. 8 stretched rendering) vs ~1.75 (outline is physical); [material]
        E0/E1, nu, plane
 decide ar KEEP - Codex's two options ARE our two values; keep nominal 'square' (Sec. 5 states
        100x100 elements). missing none. material DEFER.

L28 arXiv:2609.25976 (#92, 2-D) Sec. 2.1/4 cantilever, 120x60 hexagons
 ours   ar 2.0,2.2,2.31 | volfrac 0.5 (mandatory)
 codex  [domain] L/H 2.25 vs 2.30; [vf] V_f1 0.30/0.40/0.50; [material] nu .25/.30, plane
 decide ar KEEP (three geometry readings incl. regular-hexagon spacing; Codex's pair sits inside) |
        volfrac KEEP (mandatory). REBUT vf numerics (Eq. 1 symbol only; Table 2 no limit). missing none.

L29 arXiv:2308.06734 (#106, 2-D) Sec. 2.1 cantilever plate (Fig. 2)
 ours   strip none,solid
 codex  [material] plane stress/strain with stated E and nu
 dis    passive: first annotation only
 decide KEEP - the unexplained vertical line ~1 cm inside the right edge is a genuine passive-region
        ambiguity known only from the figure; record in Sec. 6.3 that Codex (text + figures) missed it,
        which is evidence for scoring figure evidence separately. missing none.

L30 arXiv:2508.05624 (#114, 2-D) Sec. 2, Fig. 1
 ours   volfrac 0.4 (mandatory)
 codex  [vf] f=0.30/0.40/0.50; [distribution] corner node vs 2 nodes of the bottom edge vs right edge;
        [material] plane; [filter] Eq. (6) weights |x_i-x_e| (density metric, self-inconsistent) vs
        spatial w=2-||r_i-r_e||
 dis    load_pos_ext: Codex only
 decide volfrac KEEP (mandatory). REBUT vf trio (Sec. 5.1 gives the 30-50% range only). missing none.
 ACCEPT the filter-metric item as a recon note: "spatial weights used; source Eq. (6) is self-
        inconsistent (density metric written where a spatial metric is described)".

L31 arXiv:1807.10787 (#108, 2-D) Sec. 5.2 Case 1, Fig. 1
 ours   dir down (mandatory) | volfrac 0.4 (mandatory)
 codex  [support] full left edge vs corner pins; [load_dir] angle-0 reference at upper vs lower fan
        limit; [vf] alpha 0.4/0.5; R_e 6/10 spacings; [material] nu, plane
 dis    support: Codex only
 decide dir KEEP (mandatory) - the sampled angle is CONTINUOUS in [0,pi]: no finite admissible set, so
        one representative value is correct; state this as the reason in Sec. 6.3 (it is also the L31
        reconstruction caveat "local p-norm density constraint omitted"). volfrac KEEP (mandatory).
 missing ADD sup=[edge,pins] (Codex-only, scale-relevant, representable). R_e and alpha DEFER
        (unstated solver inputs -> recon).

L24 arXiv:2402.12076 (#135, 3-D) Sec. 5.4 3-D beam (Fig. 9)
 ours   sup 1,2,4 elements (3/6/12 mm) | load line,strip
 codex  [support] strips 9 vs 12 mm inward; [distribution] full-depth line at midspan vs full-depth
        strip +-3 mm; [material] nu .30/.35; [vf] rho_min 0.2 vs 0.001, rho_max 0.8 vs 1.0 (colour scale)
 dis    volume_fraction: Codex only
 decide sup KEEP (our 3-12 mm brackets Codex's 9/12 mm; record the mm mapping in recon) | load KEEP.
 REBUT rho bounds as slots: Eq. (27) bounds and a colour-scale endpoint are not the same object; keep
        rho in [0,1] and add a recon note "colour scale 0.2-0.8 is display only". nu DEFER. missing none.

L33 arXiv:2604.03276 (#146, 3-D) Suppl. Note A.14 nanopillar (Fig. S18)
 ours   load node,patch
 codex  [support] four corner nodes vs ~1/5-base-width square patches vs finite blocks above them;
        [distribution] single top-centre node vs 4-element centred patch; [vf] 20.25% on the designable
        region (640,000 active) vs the whole box incl. 12,800 passive; [material] nu .30/.33
 dis    support: Codex only | volume_fraction: Codex only
 decide load KEEP (node vs patch is ours).
 missing ADD sup=[nodes,patches] - corner fixity extent is scale-relevant and representable as face
        rects. vf-basis: DEFER with a number - passive share is 12,800/652,800 = 1.96%, so the two
        readings differ by ~2% of material; log as recon note + E09-style sensitivity flag, not a slot.
 Keep the L33 caveat visible: force reading only (prescribed-displacement reading not representable).

L34 arXiv:1904.06556 (#156, 3-D) Sec. 7.1 CANT-16-2-2-5 (Fig. 2a, Table 1)
 ours   load node,patch | volfrac 0.2 (mandatory)
 codex  [vf] 0.1/0.3/0.5; [material] nu .25/.30/.35
 dis    load_pos_ext: first annotation only
 decide load KEEP | volfrac KEEP (mandatory; Eq. (1) sum rho_i = V, no numeric V). REBUT vf trio.
 missing none.

L35 arXiv:2210.01315 (#172, 3-D) Sec. 4.1 cantilever (Fig. 3)
 ours   load line,corners | volfrac 0.3 (mandatory)
 codex  [distribution] two corner point forces vs uniform line over the whole bottom free-end edge vs
        equal nodal forces at all 9 nodes of that edge; [vf] V* 0.3/0.4/0.5; [material] nu
 decide load KEEP (our 'line' == Codex's consistent-nodal line, i.e. his third option is not a fourth
        reading) | volfrac KEEP (mandatory). REBUT vf trio (Eq. 20 symbol only). missing none.

L36 arXiv:2208.09591 (#164, 2-D) Sec. 2.1 Fig. 1
 ours   roller full,lower60 | load 0.12,0.15,0.18 W
 codex  [support] u_x=0 on the entire left edge vs five isolated nodes (y/L 0,.25,.5,.75,1) from the
        input panel vs three nodes (0.05,0.29,0.53) from the output panel; [load_pos] x=10/64, 11/64,
        1/6; [material] nu .3/.25
 decide roller CHANGE -> [full, lower60, nodes5] (isolated-node rollers are a third restraint reading,
        representable as segments). load KEEP (0.156=10/64 and 0.172=11/64 fall inside our +-0.03 fan).
 missing none after the extension.

L37 arXiv:2510.08830 (#171, 2-D) Sec. 4.1.1 double-clamped beam (Fig. 8)
 ours   strip 1,3 | patch 2,6 | volfrac 0.35 (mandatory)
 codex  [support] fix edges x=0,x=150 only vs 1 mm passive solid end strips; [distribution] top-centre
        node vs 3 mm vs 4 mm segment; [passive] pad depth under the load 0 / 0.5 / 1 mm; [vf] ordered
        budgets [.25,.3125,.375,.4375,.50] vs [.30,.35,.40,.45,.50]; global vs green-region accounting;
        [material] plane
 dis    support: Codex only
 decide strip KEEP (Codex's two options ARE our strip axis, read as passive thickness) | patch KEEP
        (3/4 mm inside our 2-6 fan) | volfrac KEEP (mandatory).
 missing ADD pad_depth=[0,1] mm for the top-centre solid loading pad (drawn only; scale-relevant).
 REBUT the "ordered budgets" readings (Sec. 4.1.1 states 160 budgets in [0.25,0.50]; the five panels are
        unlabeled -> mandatory ask governs). Volume accounting DEFER to recon ("total material incl.
        passive solids over full rectangle area").

L38 arXiv:2001.00635 (#175, 2-D) Sec. 4 performance-verification example (Fig. 11)
 ours   orient wide(32x16),tall(16x32) | load corner,mid
 codex  [support] full left short edge vs upper/lower corner pins; [load_pos] (32,0) vs (32,1);
        [distribution] one node vs shared over two; [load_dir] (0,-1) vs oblique (1,-1)/sqrt2;
        [material] plane stress/strain
 dis    domain: first annotation only | support: Codex only | load_dir: Codex only
 decide orient KEEP (text "16 x 32 square elements" vs figures drawn 32x16 - a stated conflict) |
        load KEEP.
 missing ADD sup=[edge,pins] and ADD dir=[down,oblique45]. Both are scale-relevant; note the reading
        cost: 2x2 -> 2x2x2x2 = 16 readings (within the 18 cap).
 ACCEPT the Poisson erratum into recon: source prints nu = 1.0; we use 0.3 - state as a correction, not
        a silent choice.

L39 arXiv:2310.01968 (#181, 2-D) Sec. 3.4 half-MBB (Fig. 1a, Fig. 2a)
 ours   ar 3.0,3.46
 codex  [domain] Lx/Ly=3 (counts ratio) vs ~3.4 (regular hexagon spacing); [material] nu .30/.33
 decide KEEP - Codex's two options ARE our two values (nominal 3.46 = hexagon reading).
 missing none. nu DEFER.

L40 arXiv:2609.21758 (#183, 2-D) Sec. 5 MBB (Appendix C, Fig. 5)
 ours   rmin 1.5,2.0
 codex  [domain] 144x48 square elements -> 3:1 vs rectangular spacing -> 6:1; [vf] volume-conserving
        Heaviside threshold by bisection vs fixed 0.5
 decide rmin KEEP - conflicting stated values (Sec. 5.1 says 2.0, Table 1 says 1.5) is a slot by rule.
 missing ADD ar=[3,6] - Appendix C gives Nx,Ny only, no element spacings: a genuine domain_extent
        ambiguity, representable via xmax truncation, and it changes the design set materially.
 Volume-conservation item DEFER to recon ("threshold set by bisection to conserve volume") + Sec. 8 note.

L41 arXiv:2607.07233 (#187, 2-D) Sec. 4.6 case study 1 (Fig. 6)
 ours   load 0.4,0.45,0.5 L on the top edge
 codex  [load_pos] x=29L/64 vs midspan L/2; [support_type] full fixity of the left edge vs x-only along
        it with y fixed at the lower-left node only; [material] nu .25/.30, plane
 dis    support: Codex only
 decide load KEEP (29/64 = 0.453 = our nominal).
 missing none - DROP Codex's x-only roller reading: it leaves the square vertically unrestrained and is
        a mechanism (already excluded in recon). Keep that exclusion explicit in the slot reason string
        so the admissible set is auditable. nu/plane DEFER.

L42 arXiv:2503.16211 (#202, 2-D) Sec. II.1 cantilever (Fig. 1)
 ours   sup pins,clamp
 codex  [domain] L/H=3 (near-square cells in Fig. 1d) vs 2.6 (outer rectangle in Fig. 1a);
        [support] full left edge vs two corner pins; [material] nu .30 vs 1/3, plane
 dis    domain: Codex only
 decide sup KEEP (Codex's options ARE our two values).
 missing ADD ar=[2.5,3.0] - the drawn grid is 20x8 (=2.5), Fig. 1(a) is drawn ~2.6, Fig. 1(d) implies
        ~3; nominal follows the cell counts (2.5). Keep to two values: 2.6 collapses to 2.5.

L43 arXiv:2509.05800 (#204, 2-D) Sec. 4.3 Fig. 5 row 1
 ours   pos 0.75,0.8,0.85 (from top) | angle 210,240
 codex  [support] closed half-edges incl. endpoints + bottom-right corner vs strictly-interior nodes;
        [load_pos] left-boundary element row 13 (y/H=13.5/64) vs row 14; [distribution] one boundary
        node vs uniform traction over the selected edge; [material] plane stress/strain, E=1, nu=0.3
 dis    support: Codex only | load_dir: first annotation only
 decide pos KEEP (Codex's rows = 0.79 from top, inside our fan) | angle KEEP with a CHANGE to the
        reason string: state that Sec. 4.1 samples 6 angles and the figure restricts the shown one to
        the down-left half-plane, so 210/240 are the admissible pair (not an arbitrary pick).
 missing none - DEFER endpoint membership to recon ("closed half-edges used"): a sub-element node-set
        difference, not a scale axis. load_dir presence is first-only because we encode it as `angle`:
        record in Sec. 6.3 that sign-invariance makes the pair (210,240) and Codex's omission
        non-substantive.

L44 arXiv:2603.27000 (#219, 2-D; authors' own paper - disclose) Sec. 5.1 Table 3 cantilever_basic
 ours   pos mid,corner | volfrac 0.5 (mandatory, configurator default assumed)
 codex  [load_pos] right-edge midpoint (Lx,15Ly/30) vs adjacent 14/16; [material] nu .30/.25, plane
 dis    volume_fraction: first annotation only
 decide pos KEEP. volfrac CHANGE -> slot [0.3, 0.4, 0.5, 0.6]: the suite states these four targets for
        the cantilever family while Table 3 leaves this row blank, so a finite admissible set exists -
        encoding it is strictly better than a mandatory-only default (and removes the "default assumed"
        caveat). missing none.

L45 arXiv:2609.07149 (#241, 2-D) Sec. 4.1 cantilever (Fig. 6, Table 1)
 ours   pos corner,mid | b 0.05,0.1 | volfrac 0.4 (mandatory)
 codex  [load_dir] (0,-1) vs (1,0); [distribution] corner node vs uniform over the lowest right-edge
        element (length 0.01); [material] nu = 1/3 (Sec. 3.3) vs nu = 0.3 (Appendix A) - STATED CONFLICT;
        plane; [filter] R/h = 25 (Table 1) vs 30 (beta=R/(3h), beta=10) vs 50 (beta=R/(5h))
 dis    load_dir: Codex only | volume_fraction: first annotation only | passive: first annotation only
 decide pos KEEP (text 'bottom right' vs Fig. 6 block at mid-height) | b KEEP | volfrac KEEP (mandatory;
        swept along the nondominated curves).
 missing ADD dir=[down,axial] (Codex-only, scale-relevant) and ADD rmin=[12.5,15] elements: the filter
        radius has conflicting stated readings (Table 1 R=25 at 200x100 -> 12.5 at our 100x50;
        beta=R/(3h)=10 -> 15). Drop the R/h=50 reading in the reason string with the reason "requires
        beta=R/(5h), stated as an alternative only". nu conflict ACCEPT into recon + Sec. 5 constants
        note (nu .3 vs 1/3 scales compliance ~7%, not a design-set axis -> solver setting, not a slot).

================================ EXCLUSIONS (16) ==============================================
2502.01830 (#4)   random task; support/load only as unlabeled markers in a result image
                  [x] EXCLUDE (agree) - no admissible set at any resolution
2407.07288 (#11)  domain size, support extent, load position and angle from an illegible plot
                  [x] EXCLUDE (agree)
2008.07487 (#56)  symmetric-half vs pin/roller full 2:1 beam define the same problem under a vertical
                  mid-span load  [x] EXCLUDE (agree) - one reading, no fan
1801.05463 (#69)  load node, angle and vf absent: everything must be asked
                  [x] EXCLUDE (agree) - mandatory-only task adds no comparison; keep the class in Sec. 8
2108.03654 (#75)  1000 random load scenarios, realizations not given
                  [x] EXCLUDE (agree) - not a finite set
2610.16051 (#120) OAT problem 1961; full definition in the cited dataset
                  [x] EXCLUDE (agree) - add one Sec. 6.3 sentence: self-contained-specification criterion
2507.19388 (#148) readings differ only in mesh resolution
                  [x] EXCLUDE (agree) - mesh is a reconstruction choice
2201.11513 (#165) mean vs interval bounds scales the load; uniform traction vs equal nodal forces needs
                  a uniform-traction patch type the solver lacks
                  [ ] EXCLUDE   [x] ENCODE (slots: pos, dir, sup_extent) CONDITIONAL - implement
                  uniform-traction patches, then encode; otherwise keep excluded and state the
                  representability limit in Sec. 8. This is the only exclusion that is a tooling gap.
2103.04594 (#179) 1000 random load scenarios  [x] EXCLUDE (agree)
2211.15358 (#184) vf swept, no displayed instance; sensitivity-filter reading not representable
                  [x] EXCLUDE (agree)
1808.10367 (#185) random horizontal load at 148 unlisted quadrature points; V and lambda unstated
                  [x] EXCLUDE (agree)
2510.23667 (#200) three support positions, two load positions, angle, load ratio, V_max drawn/symbolic
                  only  [x] EXCLUDE (agree) - no finite admissible set
2604.18020 (#209) filter units: physical reading = 3/4 of the domain length; only element units plausible
                  [x] EXCLUDE (agree) - implausible reading collapses to one value
2004.05461 (#215) loads neither drawn nor stated  [x] EXCLUDE (agree)
2012.05359 (#217) grid, vf, support nodes, four random loads not stated  [x] EXCLUDE (agree)
2608.30499 (#239) Fig. 1 settings taken from Sec. 6.1 of the same benchmark; no alternative values
                  [x] EXCLUDE (agree) - single reading

================================ TALLY / FOLLOW-UPS ==========================================
Slots: 69 across 41 tasks. KEEP 60 | CHANGE 8 (L02 strip, L11 dir, L15 dir, L21 load, L23 solid,
        L36 roller, L44 volfrac, L45 rmin-add) + nominal-only change L22 (9 -> 6) | DROP 0 slots.
New slots from Codex-only groups: 16 - L04 len/sup/pad, L11 void_size, L12 shell, L17 pos, L20 supcomp,
        L31 sup, L33 sup, L37 pad_depth, L38 sup+dir, L40 ar, L42 ar, L45 dir+rmin. Cap 18 readings per
        task; rank adds by E03 consequence class before encoding (each add multiplies bundles: CGC-S is
        at 577).
Codex items: DEFER 57 (51 material + distributions/filter/vf accounting), REBUT 12 (vf figure numerics
        in L09/L13/L28/L30/L34/L35/L37; Gamma_N stated in L07; colour-scale density bounds in L24;
        x-only roller = mechanism in L41), ACCEPT-as-erratum 2 (L38 nu printed 1.0; L30 Eq. (6) metric).
Agreement: after adding the 16 slots, 10 of the 23 Codex-only group presences become shared; re-run
        experiments/a06_agreement.py and report kappa again (expect ~0.71 - NOT computed here, do not
        quote until recomputed). Sec. 6.3 must keep "compares slot presence only, not admissible values".
Sec. 5 additions required by this check: fixed-constants table (nu=0.3, plane stress, Emin/E0=1e-9,
        uniform raised-cosine patches, volume-preserving threshold), the L38 nu erratum, and one
        sentence on representability limits (prescribed-displacement loads, uniform-traction patches,
        sensitivity filters).
Exclusions: 15 EXCLUDE agreed, 1 ENCODE conditional on a uniform-traction patch type (2201.11513).

Author sign-off (required before submission): jun wang ______________ date ____________

